Neckpinches in a Positively Curved Market: Ricci Flow with Surgery on the Nikkei-225

We study the intrinsic geometry of the Nikkei-225 through the discrete Ollivier-Ricci curvature (ORC) of its empirical correlation graph, using the graph Ricci flow and surgery methodology of arXiv:2510.15942. The 226-node correlation graph, built from daily returns between January 2020 and June 2026, is ORC-spherical: every edge has strictly positive curvature before any flow, close to the equal-weight value $\kappa\approx0.502$. Under a fixed 20-iteration Ricci flow the curvature distribution polarises into a high-curvature bulk and a low-curvature minority, and cutting the low-curvature edges splits the graph into components of 184 and 42 nodes. The recursive ARCUS procedure (Adaptive Ricci Curvature Unsupervised Surgery) stops the flow at each node once a curvature gap ratio $G$ exceeds $G_{\min}$ and the surgery set is stable. With $G_{\min}=10$ and a minimum cluster size of 15, ARCUS performs 28 surgeries over 13 levels and ends in 29 terminal clusters of 2-14 nodes. The stopping rule fires at every node, with $G$ between 10.0 and 92.4, and the top-level split reproduces the fixed-schedule 184/42 partition exactly. Eight small subgraphs stop with $G<15$, so the deeper levels are conditional on $G_{\min}$. Many terminal clusters are single industries by inspection, among them nine banks, five insurers, five general trading companies, three steelmakers and three shipping lines. Two delisted stocks without price data enter as zero-correlation placeholders; with them excluded, every terminal cluster is more strongly correlated internally than with the rest of the index.

==> anc/S1_constituents.csv <==
ticker,company,short_name,cluster,arcus_node,data_note
8253.T,"Credit Saison Co., Ltd.",Credit Saison,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
8601.T,Daiwa Securities Group Inc.,Daiwa Securities Group,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
5714.T,"Dowa Holdings Co., Ltd.",Dowa,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
7013.T,IHI Corp.,IHI,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
1963.T,JGC Corporation,JGC,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
7012.T,"Kawasaki Heavy Industries, Ltd.",Kawasaki Heavy Industries,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
7011.T,"Mitsubishi Heavy Industries, Ltd.",Mitsubishi Heavy Industries,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
5711.T,Mitsubishi Materials Corp.,Mitsubishi Materials,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
8604.T,"Nomura Holdings, Inc.",Nomura,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
8591.T,Orix Co.,Orix,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
2768.T,Sojitz Corp.,Sojitz,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
6302.T,"Sumitomo Heavy Industries, Ltd.",Sumitomo Heavy Industries,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
8804.T,"Tokyo Tatemono Co., Ltd.",Tokyo Tatemono,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
8015.T,Toyota Tsusho Corp.,Toyota Tsusho,C1,1.1.1.1.1.1.1.1.1.1.1.1.1.1,
5411.T,"JFE Holdings, Inc.",JFE,C2,1.1.1.1.1.1.1.1.1.1.1.1.1.2,
5406.T,"Kobe Steel, Ltd.",Kobe Steel,C2,1.1.1.1.1.1.1.1.1.1.1.1.1.2,
5401.T,Nippon Steel Corp.,Nippon Steel,C2,1.1.1.1.1.1.1.1.1.1.1.1.1.2,
5020.T,"ENEOS Holdings, Inc.",ENEOS,C3,1.1.1.1.1.1.1.1.1.1.1.1.2,
5019.T,"Idemitsu Kosan Co., Ltd",Idemitsu Kosan,C3,1.1.1.1.1.1.1.1.1.1.1.1.2,
1605.T,Inpex Corp.,Inpex,C3,1.1.1.1.1.1.1.1.1.1.1.1.2,
8001.T,Itochu Corp.,Itochu,C4,1.1.1.1.1.1.1.1.1.1.1.2,
8002.T,Marubeni Corp.,Marubeni,C4,1.1.1.1.1.1.1.1.1.1.1.2,
8058.T,Mitsubishi Corp.,Mitsubishi,C4,1.1.1.1.1.1.1.1.1.1.1.2,
8031.T,"Mitsui & Co., Ltd.",Mitsui & Co.,C4,1.1.1.1.1.1.1.1.1.1.1.2,
8053.T,Sumitomo Corp.,Sumitomo,C4,1.1.1.1.1.1.1.1.1.1.1.2,
8304.T,"Aozora Bank, Ltd.",Aozora Bank,C5,1.1.1.1.1.1.1.1.1.1.2.1,
4061.T,"Denka Co., Ltd.",Denka,C5,1.1.1.1.1.1.1.1.1.1.2.1,
6178.T,"Japan Post Holdings Co., Ltd.",Japan Post,C5,1.1.1.1.1.1.1.1.1.1.2.1,
3405.T,"Kuraray Co., Ltd.",Kuraray,C5,1.1.1.1.1.1.1.1.1.1.2.1,
9147.T,Nippon Express Holdings Inc.,Nippon Express,C5,1.1.1.1.1.1.1.1.1.1.2.1,Listed 4 Jan 2022 (69% of sessions); pairwise-complete correlations
3861.T,Oji Holdings Corporation,Oji,C5,1.1.1.1.1.1.1.1.1.1.2.1,
7911.T,TOPPAN Holdings Inc.,TOPPAN,C5,1.1.1.1.1.1.1.1.1.1.2.1,
5233.T,Taiheiyo Cement Corp.,Taiheiyo Cement,C5,1.1.1.1.1.1.1.1.1.1.2.1,
3401.T,Teijin Ltd.,Teijin,C5,1.1.1.1.1.1.1.1.1.1.2.1,
3407.T,Asahi Kasei Corp.,Asahi Kasei,C6,1.1.1.1.1.1.1.1.1.1.2.2,
4188.T,Mitsubishi Chemical Holdings Corp.,Mitsubishi Chemical,C6,1.1.1.1.1.1.1.1.1.1.2.2,
4183.T,"Mitsui Chemicals, Inc.",Mitsui Chemicals,C6,1.1.1.1.1.1.1.1.1.1.2.2,
4005.T,"Sumitomo Chemical Co., Ltd.",Sumitomo Chemical,C6,1.1.1.1.1.1.1.1.1.1.2.2,
3402.T,"Toray Industries, Inc.",Toray Industries,C6,1.1.1.1.1.1.1.1.1.1.2.2,
4042.T,Tosoh Corp.,Tosoh,C6,1.1.1.1.1.1.1.1.1.1.2.2,
4208.T,UBE Corp.,UBE,C6,1.1.1.1.1.1.1.1.1.1.2.2,
8750.T,"Dai-ichi Life Insurance Company, Limited",Dai-ichi Life Insurance,C7,1.1.1.1.1.1.1.1.1.2,
8725.T,"MS&AD Insurance Group, Inc.",MS&AD Insurance Group,C7,1.1.1.1.1.1.1.1.1.2,
8630.T,"Sompo Holdings, Inc.",Sompo,C7,1.1.1.1.1.1.1.1.1.2,
8795.T,"T&D Holdings, Inc.",T&D,C7,1.1.1.1.1.1.1.1.1.2,
8766.T,"Tokio Marine Holdings, Inc.",Tokio Marine,C7,1.1.1.1.1.1.1.1.1.2,
9107.T,"Kawasaki Kisen Kaisha, Ltd.",Kawasaki Kisen Kaisha,C8,1.1.1.1.1.1.1.1.2,
9104.T,"Mitsui O.S.K. Lines, Ltd.",Mitsui O.S.K. Lines,C8,1.1.1.1.1.1.1.1.2,
9101.T,Nippon Yusen K.K.,Nippon Yusen,C8,1.1.1.1.1.1.1.1.2,
7751.T,Canon Inc.,Canon,C9,1.1.1.1.1.1.1.2.1.1,
4324.T,Dentsu Inc.,Dentsu,C9,1.1.1.1.1.1.1.2.1.1,
6473.T,JTEKT Corp.,JTEKT,C9,1.1.1.1.1.1.1.2.1.1,
9201.T,"Japan Airlines Co., Ltd.",Japan Airlines,C9,1.1.1.1.1.1.1.2.1.1,
4902.T,"Konica Minolta Holdings, Inc.",Konica Minolta,C9,1.1.1.1.1.1.1.2.1.1,
6471.T,NSK Ltd.,NSK,C9,1.1.1.1.1.1.1.2.1.1,
6472.T,NTN Corp.,NTN,C9,1.1.1.1.1.1.1.2.1.1,
7752.T,"Ricoh Co., Ltd.",Ricoh,C9,1.1.1.1.1.1.1.2.1.1,
6724.T,Seiko Epson Corp.,Seiko Epson,C9,1.1.1.1.1.1.1.2.1.1,
3289.T,Tokyu Fudosan Holdings Corp.,Tokyu Fudosan,C9,1.1.1.1.1.1.1.2.1.1,
5108.T,Bridgestone Corp.,Bridgestone,C10,1.1.1.1.1.1.1.2.1.2,
7267.T,"Honda Motor Co., Ltd.",Honda Motor,C10,1.1.1.1.1.1.1.2.1.2,
7202.T,Isuzu Motors Ltd.,Isuzu Motors,C10,1.1.1.1.1.1.1.2.1.2,
7261.T,Mazda Motor Corp.,Mazda Motor,C10,1.1.1.1.1.1.1.2.1.2,
7211.T,Mitsubishi Motors Corp.,Mitsubishi Motors,C10,1.1.1.1.1.1.1.2.1.2,
7201.T,"Nissan Motor Co., Ltd.",Nissan Motor,C10,1.1.1.1.1.1.1.2.1.2,
7270.T,Subaru Corp.,Subaru,C10,1.1.1.1.1.1.1.2.1.2,
7269.T,Suzuki Motor Corp.,Suzuki Motor,C10,1.1.1.1.1.1.1.2.1.2,
7203.T,Toyota Motor Corp.,Toyota Motor,C10,1.1.1.1.1.1.1.2.1.2,
7272.T,"Yamaha Motor Company, Ltd.",Yamaha Motor,C10,1.1.1.1.1.1.1.2.1.2,
5101.T,"The Yokohama Rubber Co., Ltd.",Yokohama Rubber,C10,1.1.1.1.1.1.1.2.1.2,
3099.T,Isetan Mitsukoshi Holdings Ltd.,Isetan Mitsukoshi,C11,1.1.1.1.1.1.1.2.2,
3086.T,"J. Front Retailing Co., Ltd.",J. Front Retailing,C11,1.1.1.1.1.1.1.2.2,
8233.T,"Takashimaya Co., Ltd.",Takashimaya,C11,1.1.1.1.1.1.1.2.2,
2502.T,"Asahi Group Holdings, Ltd.",Asahi Group,C12,1.1.1.1.1.1.2.1.1,
1721.T,Comsys Holdings Corp.,Comsys,C12,1.1.1.1.1.1.2.1.1,
7912.T,"Dai Nippon Printing Co., Ltd.",Dai Nippon Printing,C12,1.1.1.1.1.1.2.1.1,
2914.T,Japan Tobacco Inc.,Japan Tobacco,C12,1.1.1.1.1.1.2.1.1,
9503.T,"The Kansai Electric Power Co., Inc.",Kansai Electric Power,C12,1.1.1.1.1.1.2.1.1,
1332.T,Nissui Corporation,Nissui,C12,1.1.1.1.1.1.2.1.1,
9532.T,"Osaka Gas Co., Ltd.",Osaka Gas,C12,1.1.1.1.1.1.2.1.1,
7453.T,"Ryohin Keikaku Co., Ltd.",Ryohin Keikaku,C12,1.1.1.1.1.1.2.1.1,
9735.T,"Secom Co., Ltd.",Secom,C12,1.1.1.1.1.1.2.1.1,
3382.T,"Seven & I Holdings Co., Ltd.",Seven & I,C12,1.1.1.1.1.1.2.1.1,
9501.T,"Tokyo Electric Power Company Holdings, Incorporated",Tokyo Electric Power,C12,1.1.1.1.1.1.2.1.1,
4503.T,Astellas Pharma Inc.,Astellas Pharma,C13,1.1.1.1.1.1.2.1.2,
4578.T,"Otsuka Holdings Co., Ltd.",Otsuka,C13,1.1.1.1.1.1.2.1.2,
4506.T,"Sumitomo Pharma Co., Ltd.",Sumitomo Pharma,C13,1.1.1.1.1.1.2.1.2,
4502.T,Takeda Pharmaceutical Company Limited,Takeda Pharmaceutical,C13,1.1.1.1.1.1.2.1.2,
1925.T,"Daiwa House Industry Co., Ltd.",Daiwa House Industry,C14,1.1.1.1.1.1.2.2,
1808.T,Haseko Corp.,Haseko,C14,1.1.1.1.1.1.2.2,
1812.T,Kajima Corp.,Kajima,C14,1.1.1.1.1.1.2.2,
8802.T,"Mitsubishi Estate Co., Ltd.",Mitsubishi Estate,C14,1.1.1.1.1.1.2.2,
8801.T,"Mitsui Fudosan Co., Ltd",Mitsui Fudosan,C14,1.1.1.1.1.1.2.2,
1802.T,Obayashi Corp.,Obayashi,C14,1.1.1.1.1.1.2.2,
1928.T,"Sekisui House, Ltd.",Sekisui House,C14,1.1.1.1.1.1.2.2,
1803.T,Shimizu Corp.,Shimizu,C14,1.1.1.1.1.1.2.2,
8830.T,"Sumitomo Realty & Development Co., Ltd.",Sumitomo Realty & Development,C14,1.1.1.1.1.1.2.2,
1801.T,Taisei Corp.,Taisei,C14,1.1.1.1.1.1.2.2,
5201.T,AGC Inc.,AGC,C15,1.1.1.1.1.2.1.1.1.1.1,
6113.T,Amada Co. Ltd.,Amada,C15,1.1.1.1.1.2.1.1.1.1.1,
6952.T,"Casio Computer Co., Ltd.",Casio Computer,C15,1.1.1.1.1.2.1.1.1.1.1,Removed from the Nikkei 225 on 1 Apr 2026
6902.T,Denso Corp.,Denso,C15,1.1.1.1.1.2.1.1.1.1.1,
6674.T,GS Yuasa Corp.,GS Yuasa,C15,1.1.1.1.1.2.1.1.1.1.1,Removed from the Nikkei 225 on 1 Apr 2026
7004.T,Kanadevia Corp.,Kanadevia,C15,1.1.1.1.1.2.1.1.1.1.1,
6326.T,Kubota Corp.,Kubota,C15,1.1.1.1.1.2.1.1.1.1.1,
6503.T,Mitsubishi Electric Corp.,Mitsubishi Electric,C15,1.1.1.1.1.2.1.1.1.1.1,
7731.T,Nikon Corp.,Nikon,C15,1.1.1.1.1.2.1.1.1.1.1,
6752.T,Panasonic Corp.,Panasonic,C15,1.1.1.1.1.2.1.1.1.1.1,
5802.T,"Sumitomo Electric Industries, Ltd.",Sumitomo Electric Industries,C15,1.1.1.1.1.2.1.1.1.1.1,
5713.T,"Sumitomo Metal Mining Co., Ltd.",Sumitomo Metal Mining,C15,1.1.1.1.1.2.1.1.1.1.1,
5301.T,"Tokai Carbon Co., Ltd.",Tokai Carbon,C15,1.1.1.1.1.2.1.1.1.1.1,
4043.T,Tokuyama Corporation,Tokuyama,C15,1.1.1.1.1.2.1.1.1.1.1,
6305.T,"Hitachi Construction Machinery Co., Ltd.",Hitachi Construction Machinery,C16,1.1.1.1.1.2.1.1.1.1.2,
6301.T,Komatsu Ltd.,Komatsu,C16,1.1.1.1.1.2.1.1.1.1.2,
6770.T,"Alps Alpine Co., Ltd.",Alps Alpine,C17,1.1.1.1.1.2.1.1.1.2,
6954.T,FANUC Corp.,FANUC,C17,1.1.1.1.1.2.1.1.1.2,
6971.T,Kyocera Corp.,Kyocera,C17,1.1.1.1.1.2.1.1.1.2,
6479.T,"MinebeaMitsumi, Inc.",MinebeaMitsumi,C17,1.1.1.1.1.2.1.1.1.2,
5333.T,"NGK Insulators, Ltd.",NGK Insulators,C17,1.1.1.1.1.2.1.1.1.2,
5214.T,"Nippon Electric Glass Co., Ltd.",Nippon Electric Glass,C17,1.1.1.1.1.2.1.1.1.2,
4021.T,Nissan Chemical Corp.,Nissan Chemical,C17,1.1.1.1.1.2.1.1.1.2,
6988.T,Nitto Denko,Nitto Denko,C17,1.1.1.1.1.2.1.1.1.2,
6103.T,"Okuma Holdings, Inc.",Okuma,C17,1.1.1.1.1.2.1.1.1.2,
7951.T,Yamaha Corporation,Yamaha,C17,1.1.1.1.1.2.1.1.1.2,
6841.T,Yokogawa Electric Corp.,Yokogawa Electric,C17,1.1.1.1.1.2.1.1.1.2,
6361.T,Ebara Corp.,Ebara,C18,1.1.1.1.1.2.1.1.2,
6504.T,"Fuji Electric Co., Ltd.",Fuji Electric,C18,1.1.1.1.1.2.1.1.2,
6501.T,"Hitachi, Ltd.",Hitachi,C18,1.1.1.1.1.2.1.1.2,
5631.T,"The Japan Steel Works, Ltd.",Japan Steel Works,C18,1.1.1.1.1.2.1.1.2,
4004.T,Resonac Corp.,Resonac,C18,1.1.1.1.1.2.1.1.2,
6526.T,Socionext Inc.,Socionext,C18,1.1.1.1.1.2.1.1.2,Listed 12 Oct 2022 (57% of sessions); pairwise-complete correlations
9984.T,SoftBank Group Corp.,SoftBank Group,C18,1.1.1.1.1.2.1.1.2,
6367.T,"Daikin Industries, Ltd.",Daikin Industries,C19,1.1.1.1.1.2.1.2,
4901.T,Fujifilm Holdings Corp.,Fujifilm,C19,1.1.1.1.1.2.1.2,
8697.T,Japan Exchange Group Inc.,Japan Exchange Group,C19,1.1.1.1.1.2.1.2,
6645.T,Omron Corp.,Omron,C19,1.1.1.1.1.2.1.2,
4755.T,Rakuten Inc.,Rakuten,C19,1.1.1.1.1.2.1.2,
6273.T,SMC Corporation,SMC,C19,1.1.1.1.1.2.1.2,
6753.T,Sharp Corporation,Sharp,C19,1.1.1.1.1.2.1.2,
4063.T,"Shin-Etsu Chemical Co., Ltd.",Shin-Etsu Chemical,C19,1.1.1.1.1.2.1.2,
6758.T,Sony Corp.,Sony,C19,1.1.1.1.1.2.1.2,
5332.T,Toto Ltd.,Toto,C19,1.1.1.1.1.2.1.2,
5803.T,Fujikura Ltd.,Fujikura,C20,1.1.1.1.1.2.2,
5801.T,"The Furukawa Electric Co., Ltd.",Furukawa Electric,C20,1.1.1.1.1.2.2,
5706.T,"Mitsui Mining & Smelting Co., Ltd.",Mitsui Mining & Smelting,C20,1.1.1.1.1.2.2,
8331.T,"The Chiba Bank, Ltd.",Chiba Bank,C21,1.1.1.1.2,
7186.T,"Concordia Financial Group, Inc.",Concordia Financial Group,C21,1.1.1.1.2,
8354.T,"Fukuoka Financial Group, Inc.",Fukuoka Financial Group,C21,1.1.1.1.2,
8306.T,"Mitsubishi UFJ Financial Group, Inc.",Mitsubishi UFJ Financial Group,C21,1.1.1.1.2,
8411.T,"Mizuho Financial Group, Inc.",Mizuho Financial Group,C21,1.1.1.1.2,
8308.T,"Resona Holdings, Inc.",Resona,C21,1.1.1.1.2,
5831.T,Shizuoka Financial Group,Shizuoka Financial Group,C21,1.1.1.1.2,Listed 3 Oct 2022 (57% of sessions); pairwise-complete correlations
8316.T,"Sumitomo Mitsui Financial Group, Inc.",Sumitomo Mitsui Financial Group,C21,1.1.1.1.2,
8309.T,"Sumitomo Mitsui Trust Holdings, Inc.",Sumitomo Mitsui Trust,C21,1.1.1.1.2,
9202.T,ANA Holdings Inc.,ANA,C22,1.1.1.2.1,
9022.T,Central Japan Railway Company,Central Japan Railway,C22,1.1.1.2.1,
9020.T,East Japan Railway Company,East Japan Railway,C22,1.1.1.2.1,
9008.T,Keio Corp.,Keio,C22,1.1.1.2.1,
9009.T,"Keisei Electric Railway Co., Ltd.",Keisei Electric Railway,C22,1.1.1.2.1,
8252.T,"Marui Group Co., Ltd.",Marui Group,C22,1.1.1.2.1,
9007.T,"Odakyu Electric Railway Co., Ltd.",Odakyu Electric Railway,C22,1.1.1.2.1,
9001.T,"Tobu Railway Co., Ltd.",Tobu Railway,C22,1.1.1.2.1,
9005.T,Tokyu Corp.,Tokyu,C22,1.1.1.2.1,
9021.T,West Japan Railway Company,West Japan Railway,C22,1.1.1.2.1,
9502.T,"Chubu Electric Power Co., Inc.",Chubu Electric Power,C23,1.1.1.2.2,
9433.T,KDDI Corp.,KDDI,C23,1.1.1.2.2,
2503.T,"Kirin Holdings Co, Ltd",Kirin,C23,1.1.1.2.2,
2282.T,NH Foods Ltd.,NH Foods,C23,1.1.1.2.2,
9432.T,Nippon Telegraph & Telephone Corp.,Nippon Telegraph & Telephone,C23,1.1.1.2.2,
2002.T,Nisshin Seifun Group Inc.,Nisshin Seifun Group,C23,1.1.1.2.2,
2501.T,Sapporo Holdings Ltd.,Sapporo,C23,1.1.1.2.2,
9434.T,SoftBank Corp.,SoftBank,C23,1.1.1.2.2,
9531.T,"Tokyo Gas Co., Ltd.",Tokyo Gas,C23,1.1.1.2.2,
6857.T,Advantest Corp.,Advantest,C24,1.1.2,
6146.T,Disco Corporation Ltd.,Disco,C24,1.1.2,
6981.T,"Murata Manufacturing Co., Ltd.",Murata Manufacturing,C24,1.1.2,
6723.T,Renesas Electronics,Renesas Electronics,C24,1.1.2,
6963.T,"Rohm Co., Ltd.",Rohm,C24,1.1.2,"Joined the Nikkei 225 on 4 Jul 2025, replacing NTT Data"
7735.T,SCREEN Holdings,SCREEN,C24,1.1.2,
3436.T,SUMCO Corp.,SUMCO,C24,1.1.2,
6762.T,TDK Corp.,TDK,C24,1.1.2,
6976.T,"Taiyo Yuden Co., Ltd.",Taiyo Yuden,C24,1.1.2,
8035.T,Tokyo Electron Ltd.,Tokyo Electron,C24,1.1.2,
6506.T,"Yaskawa Electric Corporation, Limited",Yaskawa Electric,C24,1.1.2,
7832.T,"Bandai Namco Holdings, Inc.",Bandai Namco,C25,1.2.1.1.1,
2432.T,"DeNA Co., Ltd.",DeNA,C25,1.2.1.1.1,
6702.T,Fujitsu Ltd.,Fujitsu,C25,1.2.1.1.1,
9766.T,Konami Corp.,Konami,C25,1.2.1.1.1,
6701.T,NEC Corp.,NEC,C25,1.2.1.1.1,
3659.T,"Nexon Co., Ltd.",Nexon,C25,1.2.1.1.1,
7974.T,"Nintendo Co., Ltd.",Nintendo,C25,1.2.1.1.1,
4307.T,Nomura Research Institute Ltd.,Nomura Research Institute,C25,1.2.1.1.1,
4704.T,Trend Micro Inc.,Trend Micro,C25,1.2.1.1.1,
9983.T,"Fast Retailing Co., Ltd.",Fast Retailing,C26,1.2.1.1.2,
7741.T,Hoya Corporation,Hoya,C26,1.2.1.1.2,
6861.T,Keyence Corp.,Keyence,C26,1.2.1.1.2,
6920.T,Lasertec,Lasertec,C26,1.2.1.1.2,
6594.T,Nidec,Nidec,C26,1.2.1.1.2,
7733.T,Olympus Corp.,Olympus,C26,1.2.1.1.2,
6098.T,"Recruit Holdings Co., Ltd.",Recruit,C26,1.2.1.1.2,
4911.T,"Shiseido Co., Ltd.",Shiseido,C26,1.2.1.1.2,
4543.T,Terumo Corp.,Terumo,C26,1.2.1.1.2,
6532.T,Baycurrent Inc.,Baycurrent,C27,1.2.1.2,
4751.T,CyberAgent Inc.,CyberAgent,C27,1.2.1.2,
4689.T,LY Corporation,LY,C27,1.2.1.2,
2413.T,M3 Inc.,M3,C27,1.2.1.2,
4385.T,Mercari Inc.,Mercari,C27,1.2.1.2,
9843.T,"Nitori Holdings Co., Ltd.",Nitori,C27,1.2.1.2,
3697.T,SHIFT Inc.,SHIFT,C27,1.2.1.2,
9064.T,"Yamato Holdings Co., Ltd.",Yamato,C27,1.2.1.2,
3092.T,"ZOZO Co., Ltd",ZOZO,C27,1.2.1.2,
8267.T,"Aeon Co., Ltd.",Aeon,C28,1.2.2.1,
2802.T,"Ajinomoto Co., Inc.",Ajinomoto,C28,1.2.2.1,
7205.T,"Hino Motors, Ltd.",Hino Motors,C28,1.2.2.1,No price data: delisted 30 Mar 2026 (ARCHION formation); zero-filled placeholder
4452.T,Kao Corp.,Kao,C28,1.2.2.1,
2801.T,Kikkoman Corp.,Kikkoman,C28,1.2.2.1,
2269.T,"Meiji Holdings Company, Limited",Meiji,C28,1.2.2.1,
9613.T,NTT Data Corp.,NTT Data,C28,1.2.2.1,No price data: delisted 26 Sep 2025 (NTT tender offer); zero-filled placeholder
2871.T,Nichirei Corp.,Nichirei,C28,1.2.2.1,
4661.T,"Oriental Land Co., Ltd.",Oriental Land,C28,1.2.2.1,
9602.T,"Toho Co., Ltd.",Toho,C28,1.2.2.1,
4519.T,"Chugai Pharmaceutical Co., Ltd.",Chugai Pharmaceutical,C29,1.2.2.2,
4568.T,"Daiichi Sankyo Company, Limited",Daiichi Sankyo,C29,1.2.2.2,
4523.T,"Eisai Co., Ltd.",Eisai,C29,1.2.2.2,
4151.T,"Kyowa Kirin Co., Ltd.",Kyowa Kirin,C29,1.2.2.2,
4507.T,"Shionogi & Co., Ltd.",Shionogi,C29,1.2.2.2,

